SensPS: Sensing Personal Space Comfortable Distance between Human-Human Using Multimodal Sensors

Personal space, also known as peripersonal space, is crucial in human social interaction, influencing comfort, communication, and social stress. Estimating and respecting personal space is essential for enhancing human-computer interaction (HCI) and smart environments. Personal space preferences vary due to individual traits, cultural background, and contextual factors. Advanced multimodal sensing technologies, including eye-tracking and wristband sensors, offer opportunities to develop adaptive systems that dynamically adjust to user comfort levels. Integrating physiological and behavioral data enables a deeper understanding of spatial interactions. This study develops a sensor-based model to estimate comfortable personal space and identifies key features influencing spatial preferences. Our findings show that multimodal sensors, particularly eye-tracking and physiological wristband data, can effectively predict personal space preferences, with eye-tracking data playing a more significant role. An experimental study involving controlled human interactions demonstrates that a Transformer-based model achieves the highest predictive accuracy (F1 score: 0.87) for estimating personal space. Eye-tracking features, such as gaze point and pupil diameter, emerge as the most significant predictors, while physiological signals from wristband sensors contribute marginally. These results highlight the potential for AI-driven personalization of social space in adaptive environments, suggesting that multimodal sensing can be leveraged to develop intelligent systems that optimize spatial arrangements in workplaces, educational institutions, and public settings. Future work should explore larger datasets, real-world applications, and additional physiological markers to enhance model robustness.

==> tstex_modules/_api.ts <==
//THIS FILE DEFINES TS-TEX's API AND SHOULD NOT BE EDITED. IF EDITED YOU CAN REWRITE THIS FILE USING TsApiFile.rewrite().
//CHANGING ANY OF THIS CONTENT WILL NOT AFFECT THE ACTUAL API THAT IS EXPOSED BY THE RUNTIME AND THEREFORE WILL HAVE NO EFFECT!

export interface IRange 
{
  start: ILocation;
  end: ILocation;
}
export interface ILocation
{
  offset: number;
  line: number;
  column: number;
}

export abstract class ScopeAbstract
{
  abstract input(file: string): string;
  abstract configure(key: string, value: any);
  abstract config<T>(key: string): T;
  abstract fn(fn: () => any);
  abstract eval(code: string);
  abstract str(o: any): string;
  abstract get state(): "idle"|"building";
  workdir: string;
}

export interface IResolvable
{
}

export type IRootNode = IFnNode | ITextNode;
export type NodeType = "fn" | "text" | "parameter" | "parametersep" | "fnname" | "parameterlist" | "typeannotation" | "comment";


export interface INode
{
  range: IRange;
  type: NodeType;
}

export interface ITextNode extends INode
{
  getText(filetext: string);
}

export interface IFnNode extends INode
{
  complete: boolean;
  parameters: IParameterListNode;
  name: IFnNameNode;

  getStatementText(filetext: string);
}

export interface IFnNameNode extends INode
{
  name: string;
}

export interface IParameterListNode extends INode
{
  parameters: IParameterNode[];
}

export interface IParameterNode extends INode
{
  annotation: IAnnotationNode;
}

export interface IParameterSeperatorNode extends INode {}
export interface IAnnotationNode extends INode {}

export interface IResolver
{
  resolve<T>(type: string, key?: string): T;
  register(object: any, type: string, key?: string);
  unregister(object: any);
}

export interface ISourceFile
{
  path: string;
  nodes: IRootNode[];
  text: string;
}

export interface ILifecycleHookComponent
{
  _prebuild?();
  _postbuild?();
  _init?();
  _finalize?();
  _resolvable?: boolean;
  _resolver: IResolver;
}

export interface IModule extends ILifecycleHookComponent
{
}

export interface ILoggerFactory
{
  getLogger(componentName: string): ILogger;
  registerLogLambda(lambda: (component: string, message: string, level?: LogLevel, error?: any) => any);
}

export enum LogLevel
{
  Debug, Verbose, Info, Warn, Error
}

export interface ILogger
{
  log(message: string, level?: LogLevel, error?: any);
}

export interface IDiagnostic
{
  message: string;
  level: DiagnosticLevel;
  location: IOffsetRange;
}

export interface IOffsetRange
{
  start: number;
  end: number;
}

export type DiagnosticLevel = "fatal"|"warn"|"error"|"info";

export class DiagnosticError extends Error
{
  diagnostic: IDiagnostic;
  constructor(message: string, level: DiagnosticLevel, location: IOffsetRange = null)
  {
    super(message);
    location = location || {
      start: 0,
      end: null
    };
    this.diagnostic = {
      message,
      level,
      location
    };
  }
}

export interface ICompletionItem
{
  name: string;
  sortText: string;
  insertText?: string;
  hasAction?: true;
  source?: string;
  isRecommended?: true;
}

export interface ICompletionItemProvider extends ILifecycleHookComponent
{
  provideCompletionItems(triggerChar: string, node: IRootNode, file: ISourceFile): ICompletionItem[];
}

export const l = String.raw;
export const SCOPE: ScopeAbstract = null;
export const RESOLVER: IResolver = null;


